Cosmological fluids in the equivalence between Rastall and Einstein gravity

Rastall gravity is a modified gravity proposal that incorporates a non-conserved energy momentum tensor (EMT). We study the equivalence between Rastall gravity and general relativity, analyzing its consequences for an EMT of dark matter and dark energy. We find that the translation between the Rastall and Einstein interpretations modifies the equation of state for each component. For instance, cold dark matter can translate into warm dark matter. If the EMT components are allowed to interact, the translation also changes the type of interaction between the components.

==> weff.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 475.2x318.24 with 0 Axes>"
      ]
     },
     "execution_count": 30,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from scipy import *\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams['text.usetex'] = True\n",
    "plt.rcParams['text.latex.preview'] = True\n",
    "plt.figure(figsize=(6.6,4.42))\n",
    "plt.subplots_adjust(left=0.06, right=0.98, top=0.98, bottom=0.11)\n",
    "#\n",
    "#SMALL_SIZE = 16\n",
    "#MEDIUM_SIZE = 18\n",
    "#BIGGER_SIZE = 20\n",
    "#\n",
    "#plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\n",
    "#plt.rc('axes', titlesize=SMALL_SIZE)     # fontsize of the axes title\n",
    "#plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels\n",
    "#plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.6/dist-packages/ipykernel/__main__.py:15: MatplotlibDeprecationWarning: Adding an axes using the same arguments as a previous axes currently reuses the earlier instance.  In a future version, a new instance will always be created and returned.  Meanwhile, this warning can be suppressed, and the future behavior ensured, by passing a unique label to each axes instance.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 864x504 with 1 Axes>"
      ]
     },
     "execution_count": 36,
     "metadata": {
      "image/png": {
       "height": 448,
       "width": 739
      },
      "needs_background": "light"
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def weff(eta):\n",
    "    return eta/(-1+3*eta)\n",
    "\n",
    "r1 = np.arange(-5,5,0.1)\n",
    "\n",
    "pneg= plt.plot(r1[(r1 < 1/3-0.1)], weff(r1[(r1 < 1/3-0.1)]), color='#5495da')\n",
    "ppos= plt.plot(r1[(r1 > 1/3+0.1)], weff(r1[(r1 > 1/3+0.1)]), color='#5495da')\n",
    "plt.axvline(x=1/3, color='gray', linestyle='dashed')\n",
    "plt.axhline(y=1/3, color='gray', linestyle='dashed')\n",
    "plt.xlabel(r'$\\eta$', fontsize=24, labelpad=5)\n",
    "plt.ylabel(r'$w_{eff}$', fontsize=24, rotation=0, labelpad=13)\n",
    "plt.xlim(-5, 5)\n",
    "plt.ylim(-0.3,1)\n",
    "#plt.legend([pschw,pdata2,pdata4,pdata6,pdata10],[r'{Schwarzschild}',r'$y = 0.25$', r'$y = 0.50$', r'$y = 0.75$', r'$y = 1.00$'],numpoints=1, loc='best', ncol=1,prop={\"size\":16})\n",
    "plt.axes().set_aspect(4.5)\n",
    "#plt.savefig('weff.pdf')  \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (system-wide)",
   "language": "python",
   "metadata": {
    "cocalc": {
     "description": "Python 3 programming language",
     "priority": 100,
     "url": "https://www.python.org/"
    }
   },
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}
